Brand-as-Memory: Vision-Language Models Encode Causal, Mechanistically Localizable Credibility Priors for News Sources

Vision-language models (VLMs) increasingly read news and web content as images, where the publisher's identity is visually present. We show that VLMs carry a strong source-credibility prior keyed on outlet identity, and study it along three axes. (i) Cross-model benchmark. We introduce CueTrust, a cross-model diagnostic that measures which surface source cue overrides an article's content evidence via a Source-Override Index (SOI). Across seven VLMs and five cues, the vulnerability profile is model- and scale-dependent, and the override is outlet-identity-specific and encoding-invariant, firing from the masthead name, the logo image, or the bare domain, but not from a named author, in-text authority, or page layout (clean negative controls). (ii) Mechanistic account. For the brand cue, we give a full mechanistic account: swapping only the masthead moves credibility across an approximately 11 log-odds range that tracks professional ratings (rho = 0.88 with Media Bias/Fact Check). The prior is dual-coded (name and logo), strengthens with scale, is causally formed at layers 19-21, carried by interpretable seed-stable sparse-autoencoder features, and recurs at the same relative locus in a second model family. It overrides content (about 1.8x) as a signal-magnitude effect within a shared pathway, not a privileged route. Steering the localized direction selectively reduces the override (41% reduction) and generalizes to held-out outlets, confirming the prior is causally used, not merely decodable. Deployed VLMs may thus defer to source identity over the evidence in front of them, a reliability failure we can measure across models, localize, and causally probe. We release the stimulus suite and CueTrust.

==> figs/app_figs.py <==
"""Appendix figures from EXPERIMENT_LOG / full-log data. python app_figs.py"""
import matplotlib.pyplot as plt, numpy as np
from matplotlib.lines import Line2D
from palette import C, cred_color, set_style
set_style()

# ---- A: Gate-0 foundational behavioral ----
fig, (a, b) = plt.subplots(1, 2, figsize=(7.0, 2.9), gridspec_kw={"width_ratios":[1.1,1]})
skins=["verified","social","tabloid"]; cred=[0.76,0.38,0.00]
lo=[0.53,0.21,-0.26]; hi=[1.01,0.53,0.25]
err=[[c-l for c,l in zip(cred,lo)],[h-c for h,c in zip(hi,cred)]]
a.bar(range(3), cred, color=[C["trust"],C["gray"],C["caution"]], edgecolor=C["ink"], lw=0.7, width=0.6, zorder=3)
a.errorbar(range(3), cred, yerr=err, fmt="none", ecolor=C["ink"], elinewidth=1, capsize=3, zorder=4)
a.axhline(0, color=C["ink"], lw=0.8); a.set_xticks(range(3)); a.set_xticklabels(skins)
a.set_ylabel("cred log-odds"); a.set_title("(a) skin manipulation check", fontsize=8.5, loc="left")
a.grid(axis="x", visible=False)
b.bar([0,1], [1.00, 0.17], color=[C["trust"], C["caution"]], edgecolor=C["ink"], lw=0.7, width=0.55, zorder=3)
b.set_xticks([0,1]); b.set_xticklabels(["high-end\n(verified)","low-end\n(tabloid/social)"], fontsize=7.5)
b.set_ylabel("follow-visual rate"); b.set_ylim(0,1.1)
b.text(0.5,1.0,"asymmetry 0.83",ha="center",fontsize=7.5,color=C["ink"])
b.set_title("(b) visual overrides conflicting text label", fontsize=8.5, loc="left"); b.grid(axis="x", visible=False)
fig.suptitle("Authoritative visual form overrides a conflicting in-image text source label",
             fontsize=9.5, weight="bold", x=0.02, ha="left")
fig.tight_layout(rect=[0,0,1,0.93]); fig.savefig("appA_gate0.pdf"); fig.savefig("appA_gate0.png"); plt.close(fig)

# ---- B: full per-layer probe diagnostics ----
L=np.arange(1,29)
naive=[1.0]*28
lobo=[1.0]*25+[0.979,1.0,1.0]
ctrl=[.75,.75,.69,.69,.62,.60,.62,.60,.69,.58,.62,.62,.56,.60,.62,.62,.65,.67,.56,.50,.50,.50,.62,.75,.75,.75,.75,.75]
credR2=[.53,.51,.62,.54,-.19,.20,.23,.25,.32,.29,.26,.23,.20,.26,.32,.65,.69,.78,.79,.73,.70,.73,.71,.74,.65,.66,.61,.62]
sel=[a-b for a,b in zip(lobo,ctrl)]
fig, ax = plt.subplots(figsize=(7.0, 3.1))
ax.axvspan(19,21, color=C["trust_lite"], alpha=0.4, zorder=0)
ax.plot(L, naive, color=C["gray_lite"], lw=1.3, ls=(0,(2,2)), label="naive probe acc")
ax.plot(L, lobo, color=C["gray"], lw=1.3, label="LOBO acc")
ax.plot(L, ctrl, color=C["caution"], lw=1.5, marker=".", ms=4, label="control-task acc")
ax.plot(L, sel, color="#6A4C93", lw=1.5, marker="^", ms=3, label="selectivity (LOBO−ctrl)")
ax.plot(L, credR2, color=C["trust"], lw=1.7, marker="o", ms=3, label=r"cred-regression $R^2$")
ax.axhline(0, color=C["ink"], lw=0.6)
ax.set_xlabel("decoder layer"); ax.set_ylabel("value"); ax.set_xlim(0.5,28.5); ax.set_ylim(-0.3,1.12)
ax.set_title("Probe diagnostics: naive acc is a shortcut; selectivity + cred-$R^2$ localize to L19", fontsize=9, loc="left")
ax.legend(loc="lower center", ncol=3, fontsize=7)
fig.tight_layout(); fig.savefig("appB_probe.pdf"); fig.savefig("appB_probe.png"); plt.close(fig)

# ---- C: per-brand content sensitivity ----
br=["NYT","Reuters","Guardian","BBC","D.Mail","D.Mirror","The Sun","Enquirer"]
sens=[3.64,3.35,2.98,3.19,2.76,2.98,3.66,3.44]
prior=[6.32,5.80,4.42,3.91,1.48,1.06,-0.66,-4.59]
fig, ax = plt.subplots(figsize=(6.6, 3.0))
ax.bar(range(8), sens, color=[cred_color(p) for p in prior], edgecolor=C["ink"], lw=0.7, width=0.66, zorder=3)
ax.axhline(np.mean(sens[:4]), color=C["trust"], lw=1.1, ls=(0,(4,2)), zorder=4)
ax.axhline(np.mean(sens[4:]), color=C["caution"], lw=1.1, ls=(0,(4,2)), zorder=4)
ax.text(7.4, np.mean(sens[:4])+0.04, f"high mean {np.mean(sens[:4]):.2f}", ha="right", fontsize=7, color=C["trust"])
ax.text(0, np.mean(sens[4:])-0.18, f"low mean {np.mean(sens[4:]):.2f}", ha="left", fontsize=7, color=C["caution"])
ax.set_xticks(range(8)); ax.set_xticklabels(br, rotation=28, ha="right")
ax.set_ylabel("cred(well-sourced) − cred(red-flag)"); ax.set_ylim(0,4.2)
ax.set_title("Content shifts every brand by ~3.2 log-odds, regardless of tier (additive axes)", fontsize=8.8, loc="left")
ax.grid(axis="x", visible=False)
fig.tight_layout(); fig.savefig("appC_content_sens.pdf"); fig.savefig("appC_content_sens.png"); plt.close(fig)
print("rendered appA, appB, appC")


==> figs/fig0_stimuli.py <==
"""
Figure 1 — stimulus design schematic (SKIN x LOGO-LEVEL).
IP-clean: schematic mock-ups, not real renders. Real PNG thumbnails can replace
each cell later. Run: python fig0_stimuli.py
"""
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, Rectangle
from palette import C, set_style
set_style()

fig, ax = plt.subplots(figsize=(7.4, 3.5))
ax.set_xlim(0, 4); ax.set_ylim(0, 2.55); ax.set_axis_off()

CW, CH = 0.86, 0.92          # cell card size
COLX = [0.10, 1.10, 2.10, 3.10]
ROWY = [1.30, 0.18]          # verified (top), tabloid (bottom)

def card(x, y, masthead_kind, skin):
    # card background
    ax.add_patch(FancyBboxPatch((x, y), CW, CH, boxstyle="round,pad=0.0,rounding_size=0.03",
                 facecolor="white", edgecolor=C["ink"], lw=0.8))
    mh_h = 0.20
    is_ver = (skin == "verified")
    mh_col = C["ink"] if is_ver else C["caution"]
    # masthead band
    if masthead_kind != "none":
        ax.add_patch(Rectangle((x, y+CH-mh_h), CW, mh_h,
                     facecolor=(C["fill"] if is_ver else "#F7E0D8"), edgecolor="none"))
    label = {"none": "", "fictional": ("THE NATIONAL\nCHRONICLE" if is_ver else "DAILY BLAST"),
             "name": ("The New York Times" if is_ver else "NATIONAL ENQUIRER"),
             "logo": ""}[masthead_kind]
    if masthead_kind == "logo":
        # white logo chip placeholder
        ax.add_patch(Rectangle((x+CW/2-0.16, y+CH-mh_h+0.02), 0.32, mh_h-0.04,
                     facecolor="white", edgecolor=C["gray"], lw=0.6))
        ax.text(x+CW/2, y+CH-mh_h/2, "◆ logo", ha="center", va="center",
                fontsize=6, color=mh_col, weight="bold")
    elif label:
        fs = 6.0 if masthead_kind == "name" else 5.6
        ax.text(x+CW/2, y+CH-mh_h/2, label, ha="center", va="center",
                fontsize=fs, color=mh_col, weight=("bold" if not is_ver else "normal"),
                family=("serif" if is_ver else "sans-serif"))
    # headline bar
    ax.add_patch(Rectangle((x+0.08, y+CH-mh_h-0.16), CW-0.16, 0.07,
                 facecolor=C["gray"], edgecolor="none"))
    # body lines
    for i in range(5):
        yy = y+CH-mh_h-0.30-i*0.105
        if yy < y+0.06: break
        ww = (CW-0.16) * (0.95 if i % 2 == 0 else 0.78)
        ax.add_patch(Rectangle((x+0.08, yy), ww, 0.045, facecolor=C["gray_lite"], edgecolor="none"))

# column headers
heads = [("none", "layout\nbaseline"), ("fictional", "“a masthead\nexists”"),
         ("name", "brand-NAME\nstring"), ("logo", "brand-LOGO\nimage")]
levelname = ["none", "fictional", "ocr_text", "real"]
for j, (kind, iso) in enumerate(heads):
    ax.text(COLX[j]+CW/2, 2.42, levelname[j], ha="center", fontsize=8, weight="bold", color=C["ink"])
    ax.text(COLX[j]+CW/2, 2.27, iso, ha="center", fontsize=6.4, color=C["gray"])

# row labels
ax.text(0.02, ROWY[0]+CH/2, "VERIFIED\nskin\n(HIGH)", ha="right", va="center",
        fontsize=7, color=C["trust"], weight="bold", rotation=0)
ax.text(0.02, ROWY[1]+CH/2, "TABLOID\nskin\n(LOW)", ha="right", va="center",
        fontsize=7, color=C["caution"], weight="bold")

for j, kind in enumerate(["none", "fictional", "name", "logo"]):
    card(COLX[j], ROWY[0], kind, "verified")
    card(COLX[j], ROWY[1], kind, "tabloid")

# bottom annotation strip
ax.annotate("", xy=(3.96, 1.10), xytext=(0.10, 1.10),
            arrowprops=dict(arrowstyle="-", color=C["gray_lite"], lw=0.6))
ax.text(2.0, 0.03, "content held neutral & luminance-matched · +P4 content axis (well-sourced vs red-flag) · +cross-lingual (zh/es)",
        ha="center", fontsize=6.2, color=C["gray"])
ax.set_title("Stimulus design: each PNG = SKIN × LOGO-LEVEL; logo levels isolate the channels",
             fontsize=9, weight="bold", loc="left")
fig.savefig("fig0_stimuli.png"); fig.savefig("fig0_stimuli.pdf")
print("rendered fig0_stimuli")


==> figs/fig1_real.py <==
"""Figure 1 from REAL renders: 2 skins x 4 logo levels. python fig1_real.py"""
import matplotlib.pyplot as plt
from matplotlib.image import imread
from palette import C, set_style
set_style()

S = "/home/claude/paper/stim_in/stimuli/stimuli_kt"
A = "a01_reservoir__neutral"
cells = [
  # (row, col, path)
  (0,0,f"{S}/{A}__verified__logo-none__L-none.png"),
  (0,1,f"{S}/{A}__verified__logo-fictional__L-none.png"),
  (0,2,f"{S}/{A}__verified__logo-ocr_The_New_York_Times__L-none.png"),
  (0,3,f"{S}/{A}__verified__logo-real_The_New_York_Times__L-none.png"),
  (1,0,f"{S}/{A}__tabloid__logo-none__L-none.png"),
  (1,1,f"{S}/{A}__tabloid__logo-fictional__L-none.png"),
  (1,2,f"{S}/{A}__tabloid__logo-ocr_National_Enquirer__L-none.png"),
  (1,3,f"{S}/{A}__tabloid__logo-real_National_Enquirer__L-none.png"),
]
colhead = ["none", "fictional", "ocr_text", "real"]
coliso  = ["layout baseline", "\u201Ca masthead exists\u201D", "brand-NAME string", "brand-LOGO image"]
rowlab  = [("VERIFIED skin \u00b7 HIGH", "The New York Times", C["trust"]),
           ("TABLOID skin \u00b7 LOW", "National Enquirer", C["caution"])]

fig, axes = plt.subplots(2, 4, figsize=(7.6, 3.5))
for r in range(2):
    for c in range(4):
        ax = axes[r][c]
        path = next(p for (rr,cc,p) in cells if rr==r and cc==c)
        ax.imshow(imread(path))
        ax.set_xticks([]); ax.set_yticks([])
        for s in ax.spines.values():
            s.set_edgecolor(C["ink"]); s.set_linewidth(0.7)
        if r == 0:
            ax.set_title(colhead[c], fontsize=9, weight="bold", color=C["ink"], pad=12)
            ax.text(0.5, 1.02, coliso[c], transform=ax.transAxes, ha="center", va="bottom",
                    fontsize=6.6, color=C["gray"])
    # row label on the left axis
    lab, brand, col = rowlab[r]
    axes[r][0].text(-0.06, 0.5, lab, transform=axes[r][0].transAxes, rotation=90,
                    ha="right", va="center", fontsize=7.5, weight="bold", color=col)

fig.suptitle("Stimulus design: identical article, only the masthead changes; logo levels isolate the channels",
             fontsize=9.5, weight="bold", x=0.015, ha="left")
fig.text(0.5, 0.005, "real-logo cells shown under nominative/fair use; logo assets are release-unsafe and not redistributed",
         ha="center", fontsize=6.0, color=C["gray"])
fig.tight_layout(rect=[0.02, 0.02, 1, 0.93])
fig.savefig("fig1_stimuli_real.png", dpi=200); fig.savefig("fig1_stimuli_real.pdf")
print("rendered fig1_stimuli_real")


==> figs/make_examples.py <==
"""Candidate example figures from real stimuli. python make_examples.py"""
import matplotlib.pyplot as plt
from matplotlib.image import imread
from PIL import Image
import numpy as np
from palette import C, set_style
set_style()
KT = "/home/claude/paper/stim_in/stimuli/stimuli_kt"
P4 = "/home/claude/paper/stim_in/stimuli/stimuli_p4"
ZH = "/home/claude/paper/stim_in/stimuli/stimuli_xling_zh"
ES = "/home/claude/paper/stim_in/stimuli/stimuli_xling_es"

# ---------- (1) content axis: NYT well-sourced vs red-flag ----------
fig, axes = plt.subplots(1, 2, figsize=(7.2, 3.0))
pairs = [("well-sourced (C-ws)", f"{P4}/a01_reservoir__p4__verified__logo-ocr_The_New_York_Times__C-ws.png", C["trust"]),
         ("red-flag (C-rf)",    f"{P4}/a01_reservoir__p4__verified__logo-ocr_The_New_York_Times__C-rf.png", C["caution"])]
for ax,(lab,p,col) in zip(axes, pairs):
    ax.imshow(imread(p)); ax.set_xticks([]); ax.set_yticks([])
    for s in ax.spines.values(): s.set_edgecolor(col); s.set_linewidth(1.4)
    ax.set_title(lab, fontsize=9, weight="bold", color=col)
fig.suptitle("Content-evidence axis: same brand (NYT) & facts, differing only in epistemic markers",
             fontsize=9.5, weight="bold", x=0.015, ha="left")
fig.text(0.5, 0.01, "named attributions + public records + hedging  vs  anonymous \u201Csources say\u201D + no records + sensational framing",
         ha="center", fontsize=6.4, color=C["gray"])
fig.tight_layout(rect=[0,0.04,1,0.93])
fig.savefig("ex_content_axis.png", dpi=200); fig.savefig("ex_content_axis.pdf"); plt.close(fig)

# ---------- (2) cross-lingual: NYT ocr en / zh / es ----------
fig, axes = plt.subplots(1, 3, figsize=(7.6, 2.7))
tri = [("English", f"{KT}/a01_reservoir__neutral__verified__logo-ocr_The_New_York_Times__L-none.png"),
       ("Chinese (zh)", f"{ZH}/a01_reservoir__xlzh__verified__logo-ocr_The_New_York_Times.png"),
       ("Spanish (es)", f"{ES}/a01_reservoir__xles__verified__logo-ocr_The_New_York_Times.png")]
for ax,(lab,p) in zip(axes, tri):
    ax.imshow(imread(p)); ax.set_xticks([]); ax.set_yticks([])
    for s in ax.spines.values(): s.set_edgecolor(C["ink"]); s.set_linewidth(0.7)
    ax.set_title(lab, fontsize=9, weight="bold", color=C["ink"])
fig.suptitle("Cross-lingual: brand identity kept as a proper noun, body & question translated",
             fontsize=9.5, weight="bold", x=0.015, ha="left")
fig.tight_layout(rect=[0,0,1,0.92])
fig.savefig("ex_xling.png", dpi=200); fig.savefig("ex_xling.pdf"); plt.close(fig)

# ---------- (3) BBC dual-channel close-up: ocr (name) vs real (logo) ----------
def crop_masthead(path, box=(10, 6, 1014, 118)):
    im = Image.open(path).convert("RGB")
    return np.asarray(im.crop(box))
fig, axes = plt.subplots(2, 1, figsize=(5.6, 2.9))
items = [("ocr_text \u2192 brand-NAME string   (cred +3.91)",
          f"{KT}/a01_reservoir__neutral__verified__logo-ocr_BBC__L-none.png", C["gray"]),
         ("real \u2192 brand-LOGO image   (cred +5.92, logo > name)",
          f"{KT}/a01_reservoir__neutral__verified__logo-real_BBC__L-none.png", C["trust"])]
for ax,(lab,p,col) in zip(axes, items):
    ax.imshow(crop_masthead(p)); ax.set_xticks([]); ax.set_yticks([])
    for s in ax.spines.values(): s.set_edgecolor(col); s.set_linewidth(1.3)
    ax.set_title(lab, fontsize=8.2, weight="bold", color=col, loc="left", pad=3)
fig.suptitle("Dual-channel close-up (BBC): the logo image alone scores higher than the name string",
             fontsize=9, weight="bold", x=0.015, ha="left")
fig.tight_layout(rect=[0,0,1,0.9])
fig.savefig("ex_bbc_dual.png", dpi=200); fig.savefig("ex_bbc_dual.pdf"); plt.close(fig)
print("rendered ex_content_axis, ex_xling, ex_bbc_dual")


==> figs/make_figs.py <==
"""
Project T — all main figures. Every number traceable to EXPERIMENT_LOG.md (Run N),
per-layer curves from VST_experiment_full_log.txt (Run 3 selectivity + patching).
Run:  python make_figs.py     -> writes fig1..fig7 (.png + .pdf) into ./
"""
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Rectangle, FancyArrowPatch
from matplotlib.lines import Line2D
import matplotlib.ticker as mticker
from palette import C, CMAP_CRED, FAMILY, FAMILY_MARKER, cred_color, set_style

set_style()
OUT = "."

# ======================================================================= FIG 1
# Brand prior (Run 2 / Run 10, with 95% CI)
short = ["NYT","Reuters","Guardian","BBC","D. Mail","D. Mirror","The Sun","Enquirer"]
mean  = [ 6.32, 5.80, 4.42, 3.91, 1.48, 1.06, -0.66, -4.59]
lo    = [ 6.04, 5.48, 3.97, 3.27, 1.33, 0.83, -0.83, -4.78]
hi    = [ 6.66, 6.05, 4.78, 4.42, 1.61, 1.31, -0.50, -4.38]
err   = [[m-l for m,l in zip(mean,lo)], [h-m for h,m in zip(hi,mean)]]

fig, ax = plt.subplots(figsize=(6.4, 3.3))
x = np.arange(len(short))
ax.bar(x, mean, color=[cred_color(m) for m in mean], edgecolor=C["ink"], lw=0.7, width=0.74, zorder=3)
ax.errorbar(x, mean, yerr=err, fmt="none", ecolor=C["gray"], elinewidth=1.1, capsize=2.5, capthick=1.1, zorder=4)
ax.axhline(0, color=C["ink"], lw=1.0, zorder=2)
ax.axvline(3.5, color=C["gray"], lw=0.8, ls=(0,(4,3)), zorder=1)
ax.text(1.5, 7.4, "HIGH-credibility tier", ha="center", fontsize=7.5, color=C["trust"], weight="bold")
ax.text(5.5, 7.4, "LOW-credibility tier", ha="center", fontsize=7.5, color=C["caution"], weight="bold")
xr = 7.62
ax.annotate("", xy=(xr, 6.32), xytext=(xr, -4.59), arrowprops=dict(arrowstyle="<->", color=C["gray"], lw=1.1))
ax.text(xr+0.12, 0.9, "range\n10.91", fontsize=7.5, color=C["gray"], va="center", ha="left")
ax.set_xticks(x); ax.set_xticklabels(short, rotation=28, ha="right")
ax.set_ylabel("credibility log-odds  (logit Yes − No)")
ax.set_xlim(-0.6, 8.4); ax.set_ylim(-6.0, 8.2)
ax.set_title("Continuous, human-aligned brand credibility prior  (Qwen2.5-VL-7B, 95% CI)", fontsize=9, loc="left")
ax.grid(axis="x", visible=False)
fig.savefig(f"{OUT}/fig1_brand_prior.png"); fig.savefig(f"{OUT}/fig1_brand_prior.pdf"); plt.close(fig)

# ======================================================================= FIG 2
# Dual channels: brand-NAME string vs brand-LOGO image (Run 3)
b2   = ["NYT","Reuters","Guardian","BBC","D. Mail","D. Mirror","The Sun","Enquirer"]
strv = [ 6.32, 5.80, 4.42, 3.91, 1.48, 1.06, -0.66, -4.59]
imgv = [ 4.76, 6.00, 4.63, 5.92, -0.12, 0.94, -0.67, -1.08]

fig, ax = plt.subplots(figsize=(6.6, 3.3))
x = np.arange(len(b2)); w = 0.38
ax.bar(x-w/2, strv, w, label="brand-NAME string", color=C["trust"], edgecolor=C["ink"], lw=0.6, zorder=3)
ax.bar(x+w/2, imgv, w, label="brand-LOGO image", color=C["caution"], edgecolor=C["ink"], lw=0.6, zorder=3, alpha=0.92)
ax.axhline(0, color=C["ink"], lw=1.0)
ax.set_xticks(x); ax.set_xticklabels(b2, rotation=28, ha="right")
ax.set_ylabel("credibility log-odds")
ax.set_title("Dual-coded prior: independent name-string and logo-image channels  (Run 3)", fontsize=9, loc="left")
ax.legend(loc="lower left")
ax.text(0.99, 0.04, "string range 10.91   |   image range 7.08", transform=ax.transAxes,
        ha="right", va="bottom", fontsize=7.5, color=C["gray"])
ax.grid(axis="x", visible=False)
fig.savefig(f"{OUT}/fig2_dual_channel.png"); fig.savefig(f"{OUT}/fig2_dual_channel.pdf"); plt.close(fig)

# ======================================================================= FIG 3
# Mechanism. (a) probe cred-R2 + patching transfer vs layer (Qwen).
#            (b) patching transfer vs fractional depth, Qwen vs InternVL (locus alignment).
layers = np.arange(1, 29)
credR2 = [.53,.51,.62,.54,-.19,.20,.23,.25,.32,.29,.26,.23,.20,.26,.32,.65,.69,.78,
          .79,.73,.70,.73,.71,.74,.65,.66,.61,.62]
transfer_q = [-.00,.00,.00,.00,.00,.01,.00,.00,.00,.00,.01,.01,.00,.01,.01,.01,.03,.05,
              .37,.54,.85,.84,.83,.90,.91,.95,.99,1.00]
# InternVL3-8B (Run 12), by fractional depth
iv_frac = [0.18, 0.50, 0.57, 0.64, 0.68, 0.79, 0.89]
iv_tr   = [-0.00, -0.04, -0.00, 0.48, 0.53, 0.76, 0.87]

fig, (axA, axB) = plt.subplots(1, 2, figsize=(7.2, 3.2))
# panel a
axA.axvspan(19, 21, color=C["trust_lite"], alpha=0.45, zorder=0)
axA.plot(layers, credR2, color=C["trust"], lw=1.6, marker="o", ms=3, label=r"probe cred $R^2$ (LOBO)", zorder=3)
axA.plot(layers, transfer_q, color=C["caution"], lw=1.6, marker="s", ms=3, label="patching transfer", zorder=3)
axA.axhline(0, color=C["gray"], lw=0.6)
axA.text(20, 1.04, "locus\nL19–21", ha="center", va="bottom", fontsize=7, color=C["ink"])
axA.set_xlabel("decoder layer"); axA.set_ylabel("value")
axA.set_xlim(0.5, 28.5); axA.set_ylim(-0.25, 1.15)
axA.set_title("(a) decodable broadly, causal only at mid-late", fontsize=8.5, loc="left")
axA.legend(loc="center left", fontsize=7)
# panel b
axB.axvspan(19/28, 21/28, color=C["trust_lite"], alpha=0.45, zorder=0)
axB.plot(layers/28, transfer_q, color=C["trust"], lw=1.6, marker="o", ms=3, label="Qwen2.5-VL-7B")
axB.plot(iv_frac, iv_tr, color=FAMILY["InternVL"], lw=1.6, marker="s", ms=4, label="InternVL3-8B")
axB.axhline(0.5, color=C["gray"], lw=0.7, ls=(0,(3,3)))
axB.text(0.02, 0.52, "transfer = 0.5", fontsize=6.5, color=C["gray"])
axB.set_xlabel("fractional depth (layer / n_layers)"); axB.set_ylabel("patching transfer")
axB.set_xlim(0, 1.0); axB.set_ylim(-0.15, 1.1)
axB.set_title("(b) same causal locus across families (≈0.68)", fontsize=8.5, loc="left")
axB.legend(loc="upper left", fontsize=7)
fig.suptitle("Mechanism: the credibility prior is causally formed at L19–21, family-general",
             fontsize=10, weight="bold", x=0.02, ha="left")
fig.tight_layout(rect=[0,0,1,0.93])
fig.savefig(f"{OUT}/fig3_mechanism.png"); fig.savefig(f"{OUT}/fig3_mechanism.pdf"); plt.close(fig)

# ======================================================================= FIG 4
# SAE. (a) signed steering alpha-sweep; (b) 5-seed stability.
alpha = [0,4,8,16,32,64]
nyt_drop = [6.25,6.12,5.94,5.56,4.81,2.62]   # inject -cred into NYT
enq_rise = [-4.81,-4.75,-4.62,-4.50,-4.25,-3.19]  # inject +cred into Enquirer
fig, (axA, axB) = plt.subplots(1, 2, figsize=(7.2, 3.1), gridspec_kw={"width_ratios":[1.4,1]})
axA.plot(alpha, nyt_drop, color=C["trust"], lw=1.7, marker="o", ms=4, label="NYT + inject −cred feature")
axA.plot(alpha, enq_rise, color=C["caution"], lw=1.7, marker="s", ms=4, label="Enquirer + inject +cred feature")
axA.annotate("−3.63", xy=(64,2.62), xytext=(50,3.6), fontsize=7, color=C["trust"])
axA.annotate("+1.62", xy=(64,-3.19), xytext=(46,-2.4), fontsize=7, color=C["caution"])
axA.set_xlabel(r"steering strength $\alpha$"); axA.set_ylabel("credibility log-odds")
axA.set_title("(a) signed feature steering is monotonic", fontsize=8.5, loc="left")
axA.legend(loc="center left", fontsize=7)
# panel b seed stability
seeds = [0,1,2,3,4]; maxcorr = [0.84,0.84,0.74,0.78,0.84]
bars = axB.bar(seeds, maxcorr, color=C["trust"], edgecolor=C["ink"], lw=0.6, width=0.6, zorder=3)
axB.axhline(np.mean(maxcorr), color=C["caution"], lw=1.2, ls=(0,(4,2)), zorder=4)
axB.text(4.4, np.mean(maxcorr)+0.01, f"mean {np.mean(maxcorr):.2f}", ha="right", fontsize=7, color=C["caution"])
axB.set_ylim(0, 1.0); axB.set_xlabel("SAE seed"); axB.set_ylabel(r"max $|\mathrm{corr}|$ to cred")
axB.set_xticks(seeds)
axB.set_title("(b) credibility feature is seed-stable", fontsize=8.5, loc="left")
axB.text(0.5, 0.06, "high/low pole leadership: 5/5 seeds", transform=axB.transAxes,
         ha="center", fontsize=6.8, color=C["gray"])
fig.suptitle("Feature level: interpretable, causal, seed-stable credibility features at L20 (collective $R^2$=1.0)",
             fontsize=9.5, weight="bold", x=0.02, ha="left")
fig.tight_layout(rect=[0,0,1,0.93])
fig.savefig(f"{OUT}/fig4_sae.png"); fig.savefig(f"{OUT}/fig4_sae.pdf"); plt.close(fig)

# ======================================================================= FIG 5
rows = [("SmolVLM-2B",2,0.77,0.74,"SmolVLM"),("InternVL3-2B",2,2.17,0.71,"InternVL"),
        ("Qwen2.5-VL-3B",3,3.87,0.95,"Qwen"),("LLaVA-OV-7B",7,2.27,0.76,"LLaVA"),
        ("Qwen2.5-VL-7B",7,10.90,1.00,"Qwen"),("InternVL3-8B",8,4.62,0.91,"InternVL"),
        ("InternVL3-14B",14,12.89,0.91,"InternVL")]
fig, (axA, axB) = plt.subplots(1, 2, figsize=(7.0, 3.2))
def ladder(ax, key, ylabel, title):
    for fam in ["Qwen","InternVL"]:
        pts = sorted([(r[1], r[key]) for r in rows if r[4]==fam])
        xs, ys = zip(*pts); ax.plot(xs, ys, color=FAMILY[fam], lw=1.2, alpha=0.55, zorder=2)
    for name,size,rng,sp,fam in rows:
        ax.scatter(size, {2:rng,3:sp}[key], s=46, color=FAMILY[fam], marker=FAMILY_MARKER[fam],
                   edgecolor=C["ink"], lw=0.7, zorder=3)
    ax.set_xscale("log"); ax.set_xticks([2,3,7,8,14])
    ax.get_xaxis().set_major_formatter(mticker.ScalarFormatter())
    ax.get_xaxis().set_minor_formatter(mticker.NullFormatter())
    ax.set_xlim(1.8,16); ax.set_xlabel("model size (params, B)"); ax.set_ylabel(ylabel); ax.set_title(title, fontsize=9, loc="left")
ladder(axA, 2, "credibility range (log-odds)", "(a) magnitude grows with scale")
ladder(axB, 3, r"Spearman $\rho$ vs human order", "(b) ordering aligns with humans")
axB.axhline(1.0, color=C["gray"], lw=0.7, ls=(0,(3,3))); axB.text(2,1.01,"perfect human alignment",fontsize=6.5,color=C["gray"]); axB.set_ylim(0.6,1.06)
handles=[Line2D([0],[0],marker=FAMILY_MARKER[f],color="w",markerfacecolor=FAMILY[f],markeredgecolor=C["ink"],markersize=7,label=f) for f in FAMILY]
axA.legend(handles=handles, loc="upper left", handletextpad=0.3)
fig.suptitle("Brand credibility prior scales on two axes (7 models, 2 families)", fontsize=10, weight="bold", x=0.02, ha="left")
fig.tight_layout(rect=[0,0,1,0.94])
fig.savefig(f"{OUT}/fig5_scaling.png"); fig.savefig(f"{OUT}/fig5_scaling.pdf"); plt.close(fig)

# ======================================================================= FIG 6
# Source overrides content (Run 7). (a) cred 2x2, (b) cite 2x2, (c) regression betas.
cred22 = np.array([[4.87, 1.58],[-1.00, -4.21]])   # rows high/low, cols ws/rf
cite22 = np.array([[2.17, -7.27],[2.40, -6.99]])
fig, axes = plt.subplots(1, 3, figsize=(7.4, 2.9), gridspec_kw={"width_ratios":[1,1,0.9]})
def heat(ax, M, title, sub):
    im = ax.imshow(M, cmap=CMAP_CRED, vmin=-6.5, vmax=6.5, aspect="auto")
    for i in range(2):
        for j in range(2):
            ax.text(j, i, f"{M[i,j]:+.2f}", ha="center", va="center", fontsize=10,
                    color=C["ink"] if abs(M[i,j])<3 else "white", weight="bold")
    ax.set_xticks([0,1]); ax.set_xticklabels(["well-sourced","red-flag"], fontsize=7.5)
    ax.set_yticks([0,1]); ax.set_yticklabels(["high\nbrand","low\nbrand"], fontsize=7.5)
    ax.set_title(title, fontsize=8.5, loc="left"); ax.set_xlabel(sub, fontsize=7)
    for s in ax.spines.values(): s.set_visible(False)
heat(axes[0], cred22, "(a) credibility judgment", "masthead decides the sign")
heat(axes[1], cite22, "(b) cite-probe (content)", "tracks content, ignores brand")
# panel c regression
axc = axes[2]
axc.bar([0,1], [2.92, 1.62], color=[C["caution"], C["trust"]], edgecolor=C["ink"], lw=0.7, width=0.6, zorder=3)
axc.set_xticks([0,1]); axc.set_xticklabels([r"$\beta_{\rm brand}$", r"$\beta_{\rm content}$"], fontsize=9)
axc.set_ylabel("standardized β"); axc.set_ylim(0, 3.4)
axc.text(0.5, 3.05, "ratio 1.79\nCI [1.41, 2.36]", ha="center", fontsize=7.5, color=C["ink"])
axc.set_title("(c) source over content", fontsize=8.5, loc="left")
axc.grid(axis="x", visible=False)
fig.suptitle("Source overrides content — but the model can read the content (cite~content β +4.71)",
             fontsize=9.5, weight="bold", x=0.02, ha="left")
fig.tight_layout(rect=[0,0,1,0.92])
fig.savefig(f"{OUT}/fig6_override.png"); fig.savefig(f"{OUT}/fig6_override.pdf"); plt.close(fig)

# ======================================================================= FIG 7
# Robustness. (a) cross-lingual + Layer-B ranges with rho; (b) Layer-B per-brand cred.
conds = ["en","es","zh","real\nscreenshots"]
ranges = [10.92, 10.99, 7.15, 9.25]
rhos   = [1.00, 0.98, 0.98, 0.96]
cols   = [C["trust"], C["trust"], C["trust_lite"], C["caution"]]
fig, (axA, axB) = plt.subplots(1, 2, figsize=(7.2, 3.1), gridspec_kw={"width_ratios":[1,1.25]})
axA.bar(range(4), ranges, color=cols, edgecolor=C["ink"], lw=0.7, width=0.62, zorder=3)
for i,(r,rho) in enumerate(zip(ranges,rhos)):
    axA.text(i, r+0.25, f"ρ={rho:.2f}", ha="center", fontsize=7.5, color=C["ink"])
axA.set_xticks(range(4)); axA.set_xticklabels(conds, fontsize=7.5)
axA.set_ylabel("credibility range (log-odds)"); axA.set_ylim(0, 12.8)
axA.set_title("(a) survives translation & real screenshots", fontsize=8.5, loc="left")
axA.grid(axis="x", visible=False)
# panel b Layer-B per brand (Run 13)
lb_brand = ["NYT","Reuters","BBC","Guardian","D. Mail","D. Mirror","The Sun"]
lb_cred  = [5.69, 5.21, 4.23, 4.02, 0.62, -0.52, -3.56]
axB.bar(range(7), lb_cred, color=[cred_color(v) for v in lb_cred], edgecolor=C["ink"], lw=0.7, width=0.7, zorder=3)
axB.axhline(0, color=C["ink"], lw=1.0)
axB.set_xticks(range(7)); axB.set_xticklabels(lb_brand, rotation=28, ha="right", fontsize=7.5)
axB.set_ylabel("credibility log-odds"); axB.set_ylim(-5, 7)
axB.set_title("(b) real news screenshots, 7 brands  (ρ=0.96)", fontsize=8.5, loc="left")
axB.grid(axis="x", visible=False)
fig.suptitle("Robustness: the prior is keyed on identity, not English or synthetic layout",
             fontsize=9.5, weight="bold", x=0.02, ha="left")
fig.tight_layout(rect=[0,0,1,0.93])
fig.savefig(f"{OUT}/fig7_robustness.png"); fig.savefig(f"{OUT}/fig7_robustness.pdf"); plt.close(fig)

print("rendered fig1..fig7 (png+pdf)")


==> figs/make_more.py <==
"""More figures from existing data. python make_more.py"""
import matplotlib.pyplot as plt, numpy as np
from palette import C, cred_color, FAMILY, set_style
set_style()

# ---------- 1) MBFC external-validity scatter (Run 14) ----------
brands=["Reuters","NYT","Guardian","BBC","The Sun","D.Mirror","D.Mail","Enquirer"]
mbfc_cred=[10.0,8.6,8.2,7.9,5.0,4.0,2.9,2.0]           # 10 - MBFC factual (higher=better)
model=[5.80,6.32,4.42,3.91,-0.66,1.06,1.48,-4.59]
fig,ax=plt.subplots(figsize=(5.4,4.2))
# regression line
b1,b0=np.polyfit(mbfc_cred,model,1); xs=np.linspace(1.5,10.5,50)
ax.plot(xs,b1*xs+b0,color=C["gray"],lw=1.2,ls=(0,(5,3)),zorder=1)
for x,y,nm in zip(mbfc_cred,model,brands):
    ax.scatter(x,y,s=95,color=cred_color(y),edgecolor=C["ink"],lw=0.8,zorder=3)
    dx = -0.15 if nm in ("NYT","Reuters","D.Mail") else 0.2
    ha = "right" if dx<0 else "left"
    ax.annotate(nm,(x,y),xytext=(x+dx,y+0.22),fontsize=7.3,ha=ha,color=C["ink"])
# highlight the Daily Mail miscalibration
mi=brands.index("D.Mail")
ax.scatter(mbfc_cred[mi],model[mi],s=230,facecolor="none",edgecolor=C["caution"],lw=1.6,zorder=2)
ax.annotate("model overrates\n(MBFC: Low)",(mbfc_cred[mi],model[mi]),xytext=(4.0,-2.2),
            fontsize=6.8,color=C["caution"],ha="left",
            arrowprops=dict(arrowstyle="->",color=C["caution"],lw=0.9))
ax.axhline(0,color=C["ink"],lw=0.6)
ax.set_xlabel("MBFC factual-reporting credibility  (10 $-$ factual score)")
ax.set_ylabel("model brand prior  (cred log-odds)")
ax.text(0.03,0.96,r"Spearman $\rho=0.88$  ($p=0.004$)"+"\n"+r"Pearson $r=0.89$",
        transform=ax.transAxes,va="top",fontsize=8.5,color=C["ink"],
        bbox=dict(boxstyle="round,pad=0.35",fc=C["zero"],ec=C["gray_lite"],lw=0.8))
ax.set_title("The prior tracks an independent professional rating",fontsize=9.5,loc="left")
fig.tight_layout(); fig.savefig("fig_mbfc_scatter.pdf"); fig.savefig("fig_mbfc_scatter.png",dpi=200); plt.close(fig)

# ---------- 2) cross-lingual grouped bar (Run 11) ----------
langs=["English","Spanish","Chinese"]; rng=[10.92,10.99,7.15]; hilo=[5.79,5.86,3.22]; rho=[1.00,0.98,0.98]
x=np.arange(3); w=0.38
fig,ax=plt.subplots(figsize=(5.0,3.4))
ax.bar(x-w/2,rng,w,color=C["trust"],edgecolor=C["ink"],lw=0.7,label="full range (max$-$min)",zorder=3)
ax.bar(x+w/2,hilo,w,color=C["trust_lite"],edgecolor=C["ink"],lw=0.7,label="high$-$low tier gap",zorder=3)
for i,r in enumerate(rho):
    ax.text(i,max(rng)+0.15,fr"$\rho={r:.2f}$",ha="center",fontsize=7.8,color=C["ink"])
ax.set_xticks(x); ax.set_xticklabels(langs); ax.set_ylabel("cred log-odds"); ax.set_ylim(0,12.4)
ax.set_title("Prior survives translation (brand ordering $\\rho\\geq0.98$)",fontsize=9,loc="left")
ax.legend(fontsize=7.5,loc="upper right"); ax.grid(axis="x",visible=False)
fig.tight_layout(); fig.savefig("fig_xling_bar.pdf"); fig.savefig("fig_xling_bar.png",dpi=200); plt.close(fig)

# ---------- 3) SAE 5-seed stability (Run 6b) ----------
seeds=[0,1,2,3,4]; maxcorr=[0.84,0.84,0.74,0.78,0.84]; mean=np.mean(maxcorr)
fig,ax=plt.subplots(figsize=(4.6,3.2))
ax.bar(seeds,maxcorr,0.6,color=C["trust"],edgecolor=C["ink"],lw=0.7,zorder=3)
ax.axhline(mean,color=C["caution"],lw=1.2,ls=(0,(4,2)),zorder=4)
ax.text(4.4,mean+0.01,f"mean {mean:.2f}",ha="right",fontsize=7.5,color=C["caution"])
ax.set_xticks(seeds); ax.set_xlabel("SAE training seed")
ax.set_ylabel(r"max $|\mathrm{corr}|$ of cred feature"); ax.set_ylim(0,1.0)
ax.set_title("A credibility feature recurs in every seed (5/5)",fontsize=9,loc="left")
ax.grid(axis="x",visible=False)
ax.text(0.02,0.06,"poles led by high/low-authority brands in 5/5 seeds",
        transform=ax.transAxes,fontsize=6.8,color=C["gray"])
fig.tight_layout(); fig.savefig("fig_sae_seeds.pdf"); fig.savefig("fig_sae_seeds.png",dpi=200); plt.close(fig)
print("rendered fig_mbfc_scatter, fig_xling_bar, fig_sae_seeds")


==> figs/make_palette_pdf.py <==
"""Palette style-guide PDF for the 'Masthead' theme. python make_palette_pdf.py"""
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle, FancyBboxPatch
from matplotlib.lines import Line2D
import numpy as np
from palette import C, CMAP_CRED, FAMILY, FAMILY_MARKER, set_style
set_style()

fig=plt.figure(figsize=(8.5,11)); ax=fig.add_axes([0,0,1,1]); ax.axis("off")
ax.set_xlim(0,1); ax.set_ylim(0,1)
INK=C["ink"]
def txt(x,y,s,size=10,color=INK,weight="normal",ha="left",va="center",style="normal",family="serif"):
    ax.text(x,y,s,fontsize=size,color=color,weight=weight,ha=ha,va=va,style=style,family=family)

# ---- header band ----
ax.add_patch(Rectangle((0,0.93),1,0.07,color=C["zero"],zorder=0))
ax.add_patch(Rectangle((0.06,0.905),0.88,0.004,color=C["caution"],zorder=1))  # masthead rule
txt(0.06,0.965,"Project T \u2014 \u201CMasthead\u201D theme",size=23,weight="bold")
txt(0.06,0.925,"Figure colour system \u00b7 Brand-as-Memory (VLM credibility priors)",size=10.5,color=C["gray"],style="italic")

# ---- section: core credibility poles + neutrals ----
txt(0.06,0.898,"CORE  \u2014  the diverging credibility axis",size=12,weight="bold",color=C["trust"])
core=[("trust","#2A6F97","high credibility (+) \u00b7 capability \u00b7 Qwen"),
      ("trust_lite","#A9CCE0","low-magnitude positive"),
      ("zero","#F0EDE6","neutral midpoint (0) \u00b7 panel wash"),
      ("caution_lite","#E6B7A6","low-magnitude negative"),
      ("caution","#BC4B2F","low credibility (\u2212) \u00b7 override failure"),
      ("ink","#22283B","text \u00b7 axes \u00b7 0-line \u00b7 headline"),
      ("gray","#6B6960","gridlines \u00b7 CI whiskers \u00b7 secondary"),
      ("gray_lite","#C9C6BE","minor grid \u00b7 subtle fill")]
y=0.855; sw=0.055; gap=0.0505
for name,hexv,role in core:
    ax.add_patch(FancyBboxPatch((0.06,y-sw/2),sw,sw,boxstyle="round,pad=0.002,rounding_size=0.006",
                                fc=hexv,ec=INK,lw=0.8))
    txt(0.13,y+0.008,name,size=10.5,weight="bold")
    txt(0.13,y-0.013,hexv.upper(),size=8.5,color=C["gray"],family="monospace")
    txt(0.30,y,role,size=9.5)
    y-=gap

# ---- section: diverging colormap gradient ----
txt(0.06,0.44,"CRED COLORMAP  \u2014  map signed log-odds to colour",size=12,weight="bold",color=C["trust"])
grad=np.linspace(0,1,256).reshape(1,-1)
gx0,gx1,gy,gh=0.06,0.62,0.40,0.028
ax.imshow(grad,aspect="auto",cmap=CMAP_CRED,extent=[gx0,gx1,gy-gh/2,gy+gh/2],zorder=2)
ax.add_patch(Rectangle((gx0,gy-gh/2),gx1-gx0,gh,fill=False,ec=INK,lw=0.8,zorder=3))
for frac,lab in [(0,"\u22126.5"),(0.5,"0"),(1.0,"+6.5")]:
    ax.plot([gx0+frac*(gx1-gx0)]*2,[gy-gh/2,gy-gh/2-0.006],color=INK,lw=0.8)
    txt(gx0+frac*(gx1-gx0),gy-0.028,lab,size=8.5,ha="center",va="top",family="monospace")
txt(0.66,gy+0.004,"cred_color(v), clip \u00b16.5",size=9,family="monospace",color=C["gray"])
txt(0.66,gy-0.016,"CMAP_CRED",size=9,family="monospace",color=C["gray"])

# ---- section: model families ----
txt(0.06,0.345,"MODEL FAMILIES  \u2014  categorical (scaling / per-model lines)",size=12,weight="bold",color=C["trust"])
fam=[("Qwen","#2A6F97","o","hero family \u2014 tied to trust cerulean"),
     ("InternVL","#E0A458","s","warm ochre"),
     ("LLaVA","#6A4C93","^","muted violet"),
     ("SmolVLM","#8A8D7F","D","muted gray \u2014 near-floor anchor")]
y=0.315
for name,hexv,mk,role in fam:
    ax.add_patch(FancyBboxPatch((0.06,y-sw/2),sw,sw,boxstyle="round,pad=0.002,rounding_size=0.006",
                                fc=hexv,ec=INK,lw=0.8))
    ax.plot([0.088],[y],marker=mk,ms=8,color="white",mec=INK,mew=0.8,zorder=4)
    txt(0.13,y+0.008,name,size=10.5,weight="bold")
    txt(0.13,y-0.013,hexv.upper()+f"   marker '{mk}'",size=8.5,color=C["gray"],family="monospace")
    txt(0.34,y,role,size=9.5)
    y-=gap

# ---- rationale / usage box ----
by0=0.045
ax.add_patch(FancyBboxPatch((0.06,by0),0.88,0.10,boxstyle="round,pad=0.006,rounding_size=0.01",
                            fc=C["fill"],ec=C["gray_lite"],lw=0.9))
txt(0.08,0.132,"WHY THIS PALETTE",size=10.5,weight="bold",color=C["caution"])
lines=[
 "Semantic, not decorative. The core readout is signed credibility log-odds, so the palette is a diverging axis:",
 "TRUST cerulean (high / capable) \u2194 warm paper at 0 \u2194 CAUTION terracotta (low / the override failure mode).",
 "Colour-blind safe (blue\u2013orange, no red/green) and grayscale-safe (poles differ in luminance); figures also encode",
 "value by position, marker, and label, so meaning never rests on colour alone. Serif type + warm off-white grounds",
 "give an editorial \u201Cmasthead\u201D feel. Qwen (primary model) is intentionally tied to the trust pole.",
]
yy=0.115
for L in lines:
    txt(0.08,yy,L,size=8.6); yy-=0.0165

fig.savefig("../project_t_paper/figs/PALETTE_masthead.pdf")
fig.savefig("palette_masthead.png",dpi=170)
print("saved palette PDF + preview")


==> figs/make_phenom.py <==
"""Combined phenomenon figure (a) brand prior + (b) dual channels. python make_phenom.py"""
import matplotlib.pyplot as plt, numpy as np
from palette import C, cred_color, set_style
set_style()

brands=["NYT","Reuters","Guardian","BBC","D. Mail","D. Mirror","The Sun","Enquirer"]
cred=[6.32,5.80,4.42,3.91,1.48,1.06,-0.66,-4.59]
lo=[6.04,5.48,3.97,3.27,1.33,0.83,-0.83,-4.78]; hi=[6.66,6.05,4.78,4.42,1.61,1.31,-0.50,-4.38]
name=cred
logo=[4.75,6.00,4.63,5.92,-0.10,0.93,-0.70,-1.08]

fig,(ax1,ax2)=plt.subplots(1,2,figsize=(10.2,3.7))

# ---- (a) brand prior, coloured by value, with CI ----
x=np.arange(8)
err=[[c-l for c,l in zip(cred,lo)],[h-c for c,h in zip(cred,hi)]]
ax1.bar(x,cred,color=[cred_color(v) for v in cred],edgecolor=C["ink"],lw=0.7,zorder=3)
ax1.errorbar(x,cred,yerr=err,fmt="none",ecolor=C["gray"],elinewidth=0.9,capsize=2,zorder=4)
ax1.axhline(0,color=C["ink"],lw=0.7)
ax1.axvline(3.5,color=C["gray"],lw=0.8,ls=(0,(4,3)))
ax1.text(1.5,7.0,"HIGH-credibility tier",ha="center",fontsize=7.5,color=C["trust"],weight="bold")
ax1.text(5.5,7.0,"LOW-credibility tier",ha="center",fontsize=7.5,color=C["caution"],weight="bold")
ax1.set_xticks(x); ax1.set_xticklabels(brands,rotation=32,ha="right",fontsize=7.5)
ax1.set_ylabel("credibility log-odds"); ax1.set_ylim(-5.6,7.8)
ax1.set_title("(a) continuous, human-aligned brand prior",fontsize=9,loc="left")
ax1.text(0.97,0.05,r"gap $+5.79$, $p=10^{-4}$",transform=ax1.transAxes,ha="right",
         fontsize=7,color=C["gray"])

# ---- (b) dual channels: name vs logo ----
w=0.4
ax2.bar(x-w/2,name,w,color=C["trust"],edgecolor=C["ink"],lw=0.6,label="brand-NAME string",zorder=3)
ax2.bar(x+w/2,logo,w,color=C["caution"],edgecolor=C["ink"],lw=0.6,label="brand-LOGO image",zorder=3)
ax2.axhline(0,color=C["ink"],lw=0.7)
ax2.set_xticks(x); ax2.set_xticklabels(brands,rotation=32,ha="right",fontsize=7.5)
ax2.set_ylim(-5.6,7.8); ax2.set_title("(b) dual-coded: name string and logo image",fontsize=9,loc="left")
ax2.legend(fontsize=7,loc="lower left",frameon=False)
ax2.text(0.97,0.05,"string range 10.91 | image range 7.08",transform=ax2.transAxes,
         ha="right",fontsize=7,color=C["gray"])

fig.tight_layout()
fig.savefig("fig_phenom.pdf"); fig.savefig("fig_phenom.png",dpi=180)
print("saved fig_phenom")


==> figs/make_roster.py <==
"""8-brand roster + Layer-B real screenshots. python make_roster.py"""
import matplotlib.pyplot as plt
from matplotlib.image import imread
from palette import C, cred_color, set_style
set_style()
KT = "/home/claude/paper/stim_in/stimuli/stimuli_kt"
RB = "/home/claude/paper/stim_in/stimuli/stimuli_realB"
A = "a01_reservoir__neutral"

# ---------- 8-brand roster (one ocr example per outlet) ----------
roster = [  # (display, skin, ocr-token, cred)
  ("The New York Times","verified","The_New_York_Times", 6.32),
  ("Reuters","verified","Reuters", 5.80),
  ("The Guardian","verified","The_Guardian", 4.42),
  ("BBC","verified","BBC", 3.91),
  ("Daily Mail","tabloid","Daily_Mail", 1.48),
  ("Daily Mirror","tabloid","Daily_Mirror", 1.06),
  ("The Sun","tabloid","The_Sun", -0.66),
  ("National Enquirer","tabloid","National_Enquirer", -4.59),
]
fig, axes = plt.subplots(2, 4, figsize=(7.8, 4.0))
for ax,(name,skin,tok,cred) in zip(axes.ravel(), roster):
    ax.imshow(imread(f"{KT}/{A}__{skin}__logo-ocr_{tok}__L-none.png"))
    ax.set_xticks([]); ax.set_yticks([])
    for s in ax.spines.values():
        s.set_edgecolor(cred_color(cred)); s.set_linewidth(2.4)
    ax.set_title(f"{name}   ({cred:+.2f})", fontsize=8, weight="bold", color=C["ink"], pad=3)
fig.suptitle("The eight news outlets used (identical neutral article; border colour = brand credibility prior)",
             fontsize=9.3, weight="bold", x=0.015, ha="left")
fig.text(0.5, 0.008, "Top row: HIGH-credibility tier (verified skin).   Bottom row: LOW-credibility tier (tabloid skin).   Fixed brand\u2192skin mapping.",
         ha="center", fontsize=6.6, color=C["gray"])
fig.tight_layout(rect=[0,0.03,1,0.94])
fig.savefig("fig_roster.png", dpi=200); fig.savefig("fig_roster.pdf"); plt.close(fig)

# ---------- Layer-B real screenshots (appendix) ----------
lb = [("The New York Times","nyt",5.69),("Reuters","reuters",5.21),("BBC","bbc",4.23),
      ("The Guardian","guardian",4.02),("Daily Mail","mail",0.62),
      ("Daily Mirror","mirror",-0.52),("The Sun","sun",-3.56)]
fig, axes = plt.subplots(2, 4, figsize=(7.8, 4.0))
for ax,(name,tok,cred) in zip(axes.ravel(), lb):
    ax.imshow(imread(f"{RB}/realB_{tok}_1.png"))
    ax.set_xticks([]); ax.set_yticks([])
    for s in ax.spines.values():
        s.set_edgecolor(cred_color(cred)); s.set_linewidth(2.4)
    ax.set_title(f"{name}   ({cred:+.2f})", fontsize=8, weight="bold", color=C["ink"], pad=3)
axes.ravel()[7].set_axis_off()  # 8th cell empty (Enquirer site inaccessible)
axes.ravel()[7].text(0.5,0.5,"National Enquirer\nsite inaccessible\nat collection\n(7/8 brands)",
                     ha="center",va="center",fontsize=7.5,color=C["gray"])
fig.suptitle("Layer B: real first-fold news-site screenshots reproduce the prior ($\\rho$=0.96, range 9.25)",
             fontsize=9.3, weight="bold", x=0.015, ha="left")
fig.text(0.5, 0.005, "Real screenshots shown for illustration only; copyright belongs to the respective outlets and assets are release-unsafe (not redistributed).",
         ha="center", fontsize=6.0, color=C["gray"])
fig.tight_layout(rect=[0,0.03,1,0.93])
fig.savefig("app_realB.png", dpi=200); fig.savefig("app_realB.pdf"); plt.close(fig)
print("rendered fig_roster, app_realB")


==> figs/palette.py <==
"""
Project T — "Masthead" theme palette + shared matplotlib styling.

Design logic (everything is semantic, not decorative):
  * The paper's core readout is SIGNED credibility log-odds → the palette is built
    around a DIVERGING axis: TRUST (cerulean) ↔ CAUTION (terracotta), neutral at 0.
  * Cerulean = high credibility / capability ; Terracotta = low credibility / the
    override failure mode (Act III "alarm" colour).
  * Model families get a categorical set harmonised with the diverging poles.
    Qwen (the primary model) is intentionally tied to the trust-cerulean.
  * Blue↔orange-red diverging is colour-blind safe (no red/green) and survives
    grayscale (luminance differs); figures also vary by position/marker/label so
    they never rely on colour alone.

Import this in every figure script:  from palette import C, CMAP_CRED, FAMILY, set_style
"""
import matplotlib as mpl
from matplotlib.colors import LinearSegmentedColormap

# ---------------------------------------------------------------- core colours
C = {
    # diverging credibility poles
    "trust":      "#2A6F97",  # deep cerulean  — high credibility (+), capability
    "trust_lite": "#A9CCE0",  # light cerulean — low-magnitude positive
    "caution":    "#BC4B2F",  # terracotta     — low credibility (−), failure/override
    "caution_lite":"#E6B7A6", # light terracotta
    "zero":       "#F0EDE6",  # warm paper     — neutral midpoint / panel wash

    # structure neutrals
    "ink":        "#22283B",  # near-navy ink — text, primary axis, 0-line, headline
    "gray":       "#6B6960",  # mid warm gray — gridlines, CI whiskers, secondary
    "gray_lite":  "#C9C6BE",  # light gray    — subtle fill / minor grid
    "fill":       "#E8E5DE",  # panel background tint
    "paper":      "#FAF7F2",  # off-white page tint (optional)
}

# categorical model-family colours (scaling figure etc.)
FAMILY = {
    "Qwen":     "#2A6F97",  # hero family → trust cerulean (intentional tie-in)
    "InternVL": "#E0A458",  # warm ochre
    "LLaVA":    "#6A4C93",  # muted violet
    "SmolVLM":  "#8A8D7F",  # warm gray (deliberately muted: the near-floor anchor)
}
FAMILY_MARKER = {"Qwen": "o", "InternVL": "s", "LLaVA": "^", "SmolVLM": "D"}

# diverging colormap for cred log-odds (terracotta → paper → cerulean)
CMAP_CRED = LinearSegmentedColormap.from_list(
    "cred", [C["caution"], C["caution_lite"], C["zero"], C["trust_lite"], C["trust"]]
)


def cred_color(value, vmax=6.5):
    """Map a signed cred log-odds to the diverging palette (clipped at ±vmax)."""
    t = 0.5 + 0.5 * max(-1.0, min(1.0, value / vmax))
    return CMAP_CRED(t)


def set_style():
    """ICLR-flavoured serif paper styling. Call once at top of each figure script."""
    mpl.rcParams.update({
        "font.family": "serif",
        "font.serif": ["Nimbus Roman", "Times New Roman", "DejaVu Serif"],
        "mathtext.fontset": "stix",
        "font.size": 9,
        "axes.titlesize": 10,
        "axes.labelsize": 9,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 8,
        "axes.edgecolor": C["ink"],
        "axes.linewidth": 0.8,
        "axes.labelcolor": C["ink"],
        "text.color": C["ink"],
        "xtick.color": C["ink"],
        "ytick.color": C["ink"],
        "axes.grid": True,
        "grid.color": C["gray_lite"],
        "grid.linewidth": 0.6,
        "grid.alpha": 0.7,
        "axes.axisbelow": True,
        "figure.dpi": 200,
        "savefig.dpi": 300,
        "savefig.bbox": "tight",
        "legend.frameon": False,
    })

